The Large Scale Behaviour in the Disk of $\delta$ Scorpii from 2000-2018

We model the circumstellar disk of $\delta$ Sco using the 3-dimensional Monte Carlo radiative transfer code HDUST in order to quantify the large scale changes in the disk through the years 2000 to 2018, and to see if these changes can be attributed to the secondary star affecting the disk throughout its orbit. We determine our best-fitting models through matching simulated observations to actual H$\rm \alpha$ spectroscopy and V-band photometric observations. Our modelling results confirm previous findings that the disk of $\delta$ Sco was forming early in the century. We also find a period of disk dissipation when the companion is at apastron, as well as a significant growth of the disk between 2009 and 2011, prior to the periastron of 2011. Due to the steady-state nature of the disk after 2011, it is difficult to say whether the variations seen are due to the effect of the close passage of the binary companion.

==> anc/datafile2.txt <==
Title: The Large Scale Behaviour in the Disk of \del Scorpii from 2000-2018
Authors: M.W. Suffak, C.E. Jones, C. Tycner, G.W. Henry, A.C. Carciofi, B.C. Mota and A.C. Rubio 
Table: H alpha EW data for delta Sco
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   ---     MJD     Modified Julian Date
  11- 15 F5.2   nm      EW      H alpha Equivalent Width
  17- 22 A6     ---     Source  Source of observation
--------------------------------------------------------------------------------
51777.046 -0.41 Ritter 
51781.077 -0.39 Ritter 
51788.053 -0.35 Ritter 
51792.039 -0.49 Ritter 
51794.035 -0.48 Ritter 
51800.029 -0.50 Ritter 
51801.027 -0.41 Ritter 
51804.034 -0.44 Ritter 
51805.027 -0.37 Ritter 
51806.010 -0.40 Ritter 
51807.008 -0.40 Ritter 
51809.009 -0.43 Ritter 
51814.997 -0.34 Ritter 
51951.449 -0.38 Ritter 
51961.404 -0.41 Ritter 
51968.477 -0.45 Ritter 
51978.442 -0.47 Ritter 
51986.420 -0.53 Ritter 
51994.359 -0.59 Ritter 
52003.226 -0.61 Ritter 
52027.304 -0.52 Ritter 
52028.265 -0.48 Ritter 
52029.277 -0.47 Ritter 
52030.266 -0.44 Ritter 
52033.213 -0.40 Ritter 
52033.228 -0.40 Ritter 
52038.213 -0.43 Ritter 
52039.290 -0.42 Ritter 
52052.199 -0.44 Ritter 
52059.217 -0.46 Ritter 
52069.207 -0.43 Ritter 
52070.205 -0.40 Ritter 
52074.222 -0.36 Ritter 
52086.159 -0.41 Ritter 
52090.188 -0.33 Ritter 
52092.126 -0.47 Ritter 
52095.176 -0.42 Ritter 
52096.167 -0.48 Ritter 
52100.121 -0.39 Ritter 
52103.112 -0.45 Ritter 
52105.117 -0.44 Ritter 
52115.127 -0.43 Ritter 
52117.096 -0.48 Ritter 
52121.082 -0.46 Ritter 
52156.030 -0.53 Ritter 
52158.028 -0.56 Ritter 
52159.037 -0.55 Ritter 
52163.022 -0.48 Ritter 
52174.038 -0.35 Ritter 
52175.023 -0.39 Ritter 
52182.003 -0.48 Ritter 
52184.999 -0.39 Ritter 
52186.994 -0.43 Ritter 
52299.433 -0.65 Ritter 
52300.446 -0.64 Ritter 
52300.465 -0.64 Ritter 
52308.408 -0.63 Ritter 
52308.427 -0.63 Ritter 
52310.439 -0.68 Ritter 
52311.405 -0.65 Ritter 
52311.425 -0.65 Ritter 
52314.397 -0.66 Ritter 
52314.416 -0.67 Ritter 
52319.419 -0.69 Ritter 
52323.413 -0.69 Ritter 
52356.364 -0.68 Ritter 
52356.379 -0.69 Ritter 
52364.298 -0.66 Ritter 
52388.311 -0.68 Ritter 
52390.233 -0.73 Ritter 
52391.244 -0.71 Ritter 
52398.173 -0.75 Ritter 
52399.236 -0.74 Ritter 
52400.197 -0.69 Ritter 
52404.261 -0.77 Ritter 
52405.241 -0.78 Ritter 
52409.303 -0.80 Ritter 
52413.228 -0.79 Ritter 
52416.222 -0.81 Ritter 
52417.181 -0.81 Ritter 
52421.257 -0.78 Ritter 
52426.188 -0.79 Ritter 
52427.231 -0.72 Ritter 
52435.173 -0.76 Ritter 
52441.205 -0.79 Ritter 
52442.128 -0.79 Ritter 
52443.147 -0.78 Ritter 
52443.163 -0.78 Ritter 
52445.105 -0.78 Ritter 
52445.122 -0.79 Ritter 
52450.139 -0.77 Ritter 
52450.154 -0.77 Ritter 
52454.174 -0.79 Ritter 
52455.150 -0.78 Ritter 
52455.165 -0.78 Ritter 
52456.119 -0.76 Ritter 
52457.164 -0.75 Ritter 
52458.118 -0.80 Ritter 
52459.169 -0.74 Ritter 
52460.147 -0.80 Ritter 
52461.129 -0.85 Ritter 
52461.144 -0.85 Ritter 
52462.109 -0.81 Ritter 
52463.134 -0.83 Ritter 
53461.442 -2.60 Lowell 
53482.315 -2.70 Lowell 
53482.317 -2.72 Lowell 
53509.306 -2.74 Lowell 
53509.308 -2.73 Lowell 
53549.215 -2.92 Lowell 
53567.190 -2.86 Lowell 
53567.192 -2.87 Lowell 
53577.197 -2.88 Lowell 
53604.154 -2.64 Lowell 
53640.088 -2.46 Lowell 
53759.532 -1.95 Lowell 
53844.403 -1.98 Lowell 
53844.406 -1.99 Lowell 
53877.183 -1.29 Lowell 
53877.185 -1.29 Lowell 
53877.251 -1.34 Lowell 
53877.299 -1.33 Lowell 
53896.264 -1.80 Lowell 
53896.266 -1.80 Lowell 
53950.175 -1.71 Lowell 
53950.177 -1.74 Lowell 
53984.111 -1.45 Lowell 
53984.114 -1.44 Lowell 
54158.409 -1.46 Lowell 
54168.522 -1.22 Lowell 
54185.474 -1.46 Lowell 
54223.366 -1.34 Lowell 
54223.381 -1.32 Lowell 
54223.413 -1.33 Lowell 
54228.340 -1.23 Lowell 
54228.343 -1.22 Lowell 
54255.274 -1.47 Lowell 
54255.276 -1.47 Lowell 
54256.265 -1.48 Lowell 
54256.267 -1.49 Lowell 
54273.260 -1.58 Lowell 
54273.262 -1.57 Lowell 
54284.287 -1.36 CFHT   
54284.287 -1.37 CFHT   
54284.288 -1.36 CFHT   
54284.288 -1.37 CFHT   
54284.289 -1.37 CFHT   
54284.290 -1.37 CFHT   
54452.573 -1.37 Lowell 
55022.142 -1.20 Lowell 
55024.169 -1.22 Lowell 
55024.170 -1.23 Lowell 
55024.224 -1.22 Lowell 
55025.167 -1.22 Lowell 
55025.169 -1.24 Lowell 
55025.220 -1.25 Lowell 
55344.330 -1.00 CFHT   
55346.331 -0.99 CFHT   
55350.274 -0.97 CFHT   
55351.298 -0.95 CFHT   
55366.262 -0.77 CFHT   
55369.240 -0.76 CFHT   
55372.397 -0.75 CFHT   
55399.233 -0.77 CFHT   
55399.233 -0.77 CFHT   
55399.234 -0.76 CFHT   
55399.234 -0.77 CFHT   
55399.235 -0.75 CFHT   
55399.235 -0.76 CFHT   
55399.235 -0.77 CFHT   
55399.236 -0.77 CFHT   
55399.236 -0.77 CFHT   
55399.237 -0.75 CFHT   
55399.237 -0.76 CFHT   
55399.237 -0.77 CFHT   
55399.238 -0.76 CFHT   
55399.238 -0.77 CFHT   
55399.239 -0.76 CFHT   
55399.239 -0.76 CFHT   
55399.239 -0.77 CFHT   
55399.240 -0.76 CFHT   
55399.240 -0.77 CFHT   
55399.241 -0.76 CFHT   
55399.241 -0.76 CFHT   
55399.241 -0.77 CFHT   
55399.242 -0.76 CFHT   
55399.242 -0.76 CFHT   
55399.243 -0.76 CFHT   
55399.243 -0.76 CFHT   
55399.243 -0.76 CFHT   
55399.244 -0.76 CFHT   
55399.244 -0.76 CFHT   
55399.245 -0.76 CFHT   
55399.245 -0.76 CFHT   
55399.245 -0.76 CFHT   
55402.232 -0.78 CFHT   
55402.233 -0.76 CFHT   
55402.233 -0.76 CFHT   
55402.233 -0.76 CFHT   
55402.234 -0.76 CFHT   
55402.234 -0.76 CFHT   
55402.234 -0.76 CFHT   
55402.235 -0.75 CFHT   
55402.235 -0.76 CFHT   
55402.236 -0.76 CFHT   
55402.236 -0.76 CFHT   
55402.236 -0.76 CFHT   
55402.237 -0.75 CFHT   
55402.237 -0.76 CFHT   
55402.238 -0.76 CFHT   
55402.238 -0.76 CFHT   
55402.238 -0.76 CFHT   
55402.239 -0.75 CFHT   
55402.239 -0.76 CFHT   
55402.240 -0.76 CFHT   
55402.240 -0.76 CFHT   
55402.240 -0.76 CFHT   
55402.241 -0.75 CFHT   
55402.241 -0.76 CFHT   
55402.242 -0.75 CFHT   
55402.242 -0.76 CFHT   
55402.243 -0.76 CFHT   
55402.243 -0.76 CFHT   
55402.243 -0.76 CFHT   
55402.244 -0.75 CFHT   
55402.244 -0.76 CFHT   
55402.244 -0.76 CFHT   
55404.258 -0.77 CFHT   
55404.258 -0.77 CFHT   
55404.259 -0.76 CFHT   
55404.260 -0.77 CFHT   
55404.260 -0.77 CFHT   
55404.261 -0.77 CFHT   
55404.261 -0.77 CFHT   
55408.232 -0.78 CFHT   
55408.233 -0.78 CFHT   
55408.233 -0.78 CFHT   
55408.234 -0.77 CFHT   
55408.234 -0.78 CFHT   
55408.234 -0.79 CFHT   
55408.235 -0.78 CFHT   
55408.235 -0.78 CFHT   
55408.236 -0.78 CFHT   
55408.236 -0.78 CFHT   
55408.236 -0.78 CFHT   
55408.237 -0.78 CFHT   
55408.237 -0.78 CFHT   
55408.237 -0.79 CFHT   
55408.238 -0.77 CFHT   
55408.238 -0.78 CFHT   
55408.239 -0.77 CFHT   
55408.239 -0.78 CFHT   
55408.240 -0.77 CFHT   
55408.240 -0.78 CFHT   
55408.240 -0.78 CFHT   
55408.241 -0.77 CFHT   
55408.241 -0.78 CFHT   
55408.242 -0.78 CFHT   
55408.242 -0.78 CFHT   
55408.242 -0.78 CFHT   
55408.243 -0.77 CFHT   
55408.243 -0.78 CFHT   
55408.243 -0.78 CFHT   
55408.244 -0.77 CFHT   
55408.244 -0.78 CFHT   
55408.245 -0.78 CFHT   
55413.339 -0.78 CFHT   
55413.339 -0.78 CFHT   
55413.340 -0.78 CFHT   
55413.340 -0.78 CFHT   
55413.340 -0.78 CFHT   
55413.341 -0.78 CFHT   
55413.341 -0.79 CFHT   
55413.342 -0.78 CFHT   
55720.532 -0.98 CFHT   
55722.486 -1.00 CFHT   
55725.324 -0.99 CFHT   
55729.271 -0.99 CFHT   
55733.223 -0.99 Lowell 
55733.225 -0.98 Lowell 
55733.227 -0.98 Lowell 
55733.228 -1.00 Lowell 
55734.212 -1.00 Lowell 
55734.213 -0.99 Lowell 
55734.215 -0.99 Lowell 
55734.222 -0.99 Lowell 
55734.224 -0.98 Lowell 
55735.228 -1.01 Lowell 
55735.229 -1.00 Lowell 
55735.231 -0.99 Lowell 
55735.232 -0.98 Lowell 
55744.262 -1.04 CFHT   
55744.263 -1.07 CFHT   
55744.263 -1.07 CFHT   
55744.264 -1.07 CFHT   
55744.264 -1.08 CFHT   
55744.265 -1.08 CFHT   
55744.265 -1.08 CFHT   
55744.266 -1.07 CFHT   
55744.266 -1.07 CFHT   
55744.329 -1.07 CFHT   
55744.329 -1.08 CFHT   
55744.330 -1.07 CFHT   
55744.330 -1.08 CFHT   
55744.330 -1.08 CFHT   
55744.331 -1.08 CFHT   
55744.331 -1.08 CFHT   
55744.332 -1.08 CFHT   
55744.332 -1.08 CFHT   
55744.333 -1.08 CFHT   
55744.333 -1.08 CFHT   
55744.334 -1.07 CFHT   
55744.334 -1.08 CFHT   
55744.335 -1.07 CFHT   
55744.335 -1.08 CFHT   
55744.335 -1.08 CFHT   
55744.336 -1.08 CFHT   
55744.336 -1.08 CFHT   
55744.337 -1.08 CFHT   
55744.337 -1.08 CFHT   
55744.338 -1.07 CFHT   
55744.338 -1.07 CFHT   
55744.339 -1.08 CFHT   
55744.339 -1.08 CFHT   
55745.236 -1.10 CFHT   
55745.236 -1.10 CFHT   
55745.236 -1.10 CFHT   
55745.237 -1.10 CFHT   
55745.237 -1.10 CFHT   
55745.238 -1.10 CFHT   
55745.238 -1.10 CFHT   
55745.239 -1.10 CFHT   
55745.239 -1.10 CFHT   
55745.240 -1.10 CFHT   
55745.240 -1.10 CFHT   
55745.241 -1.10 CFHT   
55745.241 -1.10 CFHT   
55745.242 -1.10 CFHT   
55745.242 -1.10 CFHT   
55745.242 -1.10 CFHT   
55745.243 -1.10 CFHT   
55745.243 -1.10 CFHT   
55745.244 -1.10 CFHT   
55745.244 -1.10 CFHT   
55745.245 -1.10 CFHT   
55745.245 -1.10 CFHT   
55745.246 -1.09 CFHT   
55745.246 -1.10 CFHT   
55746.236 -1.12 CFHT   
55746.237 -1.11 CFHT   
55746.237 -1.12 CFHT   
55746.238 -1.12 CFHT   
55746.238 -1.12 CFHT   
55746.239 -1.11 CFHT   
55746.239 -1.12 CFHT   
55746.240 -1.11 CFHT   
55746.240 -1.12 CFHT   
55746.240 -1.12 CFHT   
55746.241 -1.11 CFHT   
55746.241 -1.12 CFHT   
55746.242 -1.11 CFHT   
55746.242 -1.12 CFHT   
55746.243 -1.11 CFHT   
55746.243 -1.12 CFHT   
55746.244 -1.11 CFHT   
55746.244 -1.12 CFHT   
55746.245 -1.12 CFHT   
55746.245 -1.12 CFHT   
55746.246 -1.11 CFHT   
55746.246 -1.12 CFHT   
55746.246 -1.12 CFHT   
55746.247 -1.11 CFHT   
55747.423 -1.14 CFHT   
55747.424 -1.13 CFHT   
55747.424 -1.14 CFHT   
55747.425 -1.13 CFHT   
55747.425 -1.14 CFHT   
55747.426 -1.14 CFHT   
55747.426 -1.14 CFHT   
55747.427 -1.13 CFHT   
55747.427 -1.13 CFHT   
55747.428 -1.13 CFHT   
55747.428 -1.13 CFHT   
55747.429 -1.13 CFHT   
55747.429 -1.14 CFHT   
55747.429 -1.14 CFHT   
55747.430 -1.13 CFHT   
55747.430 -1.13 CFHT   
55747.431 -1.13 CFHT   
55747.431 -1.13 CFHT   
55747.432 -1.13 CFHT   
55747.432 -1.13 CFHT   
55747.433 -1.14 CFHT   
55747.433 -1.14 CFHT   
55747.434 -1.13 CFHT   
55747.434 -1.13 CFHT   
55748.402 -1.15 CFHT   
55748.402 -1.15 CFHT   
55748.403 -1.15 CFHT   
55748.403 -1.15 CFHT   
55748.403 -1.15 CFHT   
55748.404 -1.15 CFHT   
55748.404 -1.15 CFHT   
55748.405 -1.15 CFHT   
55748.405 -1.16 CFHT   
55748.406 -1.15 CFHT   
55748.406 -1.15 CFHT   
55748.407 -1.15 CFHT   
55748.407 -1.16 CFHT   
55748.408 -1.15 CFHT   
55748.408 -1.15 CFHT   
55748.409 -1.15 CFHT   
55748.409 -1.15 CFHT   
55748.409 -1.15 CFHT   
55748.410 -1.15 CFHT   
55748.410 -1.15 CFHT   
55748.411 -1.15 CFHT   
55748.411 -1.15 CFHT   
55748.412 -1.15 CFHT   
55748.412 -1.15 CFHT   
55750.428 -1.16 CFHT   
55750.428 -1.16 CFHT   
55750.428 -1.16 CFHT   
55750.429 -1.16 CFHT   
55750.429 -1.17 CFHT   
55750.430 -1.16 CFHT   
55750.430 -1.16 CFHT   
55750.431 -1.15 CFHT   
55750.431 -1.16 CFHT   
55750.432 -1.16 CFHT   
55750.432 -1.17 CFHT   
55750.433 -1.16 CFHT   
55750.433 -1.16 CFHT   
55750.434 -1.16 CFHT   
55750.434 -1.16 CFHT   
55750.434 -1.16 CFHT   
55750.435 -1.16 CFHT   
55750.435 -1.16 CFHT   
55750.436 -1.16 CFHT   
55750.436 -1.16 CFHT   
55750.437 -1.15 CFHT   
55750.437 -1.16 CFHT   
55750.438 -1.16 CFHT   
55750.438 -1.16 CFHT   
55752.254 -1.19 CFHT   
55752.254 -1.20 CFHT   
55752.254 -1.20 CFHT   
55752.255 -1.20 CFHT   
55752.255 -1.20 CFHT   
55752.256 -1.20 CFHT   
55752.256 -1.20 CFHT   
55752.257 -1.20 CFHT   
55752.257 -1.20 CFHT   
55752.258 -1.19 CFHT   
55752.258 -1.20 CFHT   
55752.259 -1.19 CFHT   
55752.259 -1.20 CFHT   
55752.260 -1.20 CFHT   
55752.260 -1.20 CFHT   
55752.260 -1.20 CFHT   
55752.261 -1.19 CFHT   
55752.261 -1.20 CFHT   
55752.262 -1.19 CFHT   
55752.262 -1.20 CFHT   
55752.263 -1.20 CFHT   
55752.263 -1.20 CFHT   
55752.264 -1.20 CFHT   
55752.264 -1.20 CFHT   
55756.276 -1.15 CFHT   
55756.277 -1.15 CFHT   
55756.277 -1.15 CFHT   
55756.278 -1.15 CFHT   
55756.278 -1.15 CFHT   
55756.279 -1.15 CFHT   
55756.279 -1.15 CFHT   
55756.280 -1.15 CFHT   
55756.280 -1.15 CFHT   
55756.280 -1.15 CFHT   
55756.281 -1.15 CFHT   
55756.281 -1.15 CFHT   
55756.282 -1.14 CFHT   
55756.282 -1.15 CFHT   
55756.283 -1.15 CFHT   
55756.283 -1.15 CFHT   
55756.284 -1.14 CFHT   
55756.284 -1.15 CFHT   
55756.285 -1.15 CFHT   
55756.285 -1.15 CFHT   
55756.286 -1.15 CFHT   
55756.286 -1.15 CFHT   
55756.286 -1.15 CFHT   
55756.287 -1.15 CFHT   
55757.383 -1.13 CFHT   
55757.384 -1.13 CFHT   
55757.384 -1.13 CFHT   
55757.384 -1.14 CFHT   
55757.385 -1.14 CFHT   
55757.385 -1.14 CFHT   
55757.386 -1.14 CFHT   
55757.386 -1.14 CFHT   
55757.387 -1.14 CFHT   
55757.387 -1.14 CFHT   
55757.388 -1.13 CFHT   
55757.388 -1.13 CFHT   
55757.389 -1.13 CFHT   
55757.389 -1.14 CFHT   
55757.390 -1.14 CFHT   
55757.390 -1.14 CFHT   
55757.390 -1.14 CFHT   
55757.391 -1.13 CFHT   
55757.391 -1.13 CFHT   
55757.392 -1.14 CFHT   
55757.392 -1.14 CFHT   
55757.393 -1.13 CFHT   
55757.393 -1.14 CFHT   
55757.394 -1.14 CFHT   
55790.228 -1.18 CFHT   
55790.228 -1.18 CFHT   
55790.229 -1.18 CFHT   
56099.222 -1.43 Lowell 
56099.223 -1.41 Lowell 
56099.224 -1.42 Lowell 
56099.226 -1.42 Lowell 
56100.219 -1.42 Lowell 
56100.222 -1.42 Lowell 
56101.197 -1.40 Lowell 
56101.199 -1.42 Lowell 
56468.205 -1.63 Lowell 
56468.208 -1.64 Lowell 
56468.209 -1.59 Lowell 
56469.228 -1.60 Lowell 
56469.228 -1.60 Lowell 
56470.196 -1.65 Lowell 
56838.207 -1.39 Lowell 
56838.208 -1.38 Lowell 
56838.209 -1.37 Lowell 
56839.235 -1.35 Lowell 
56839.235 -1.37 Lowell 
57112.469 -1.62 Lowell 
57112.470 -1.60 Lowell 
57112.472 -1.60 Lowell 
57113.346 -1.60 Lowell 
57113.347 -1.61 Lowell 
57113.349 -1.60 Lowell 
57113.358 -1.62 Lowell 
57196.227 -1.77 Lowell 
57196.230 -1.74 Lowell 
57196.237 -1.75 Lowell 
57196.240 -1.78 Lowell 
57197.197 -1.74 Lowell 
57197.199 -1.72 Lowell 
57197.200 -1.73 Lowell 
57198.226 -1.73 Lowell 
57198.227 -1.73 Lowell 
57548.327 -1.68 CFHT   
57548.328 -1.65 CFHT   
57548.328 -1.66 CFHT   
57548.329 -1.65 CFHT   
57557.256 -1.69 CFHT   
57557.256 -1.70 CFHT   
57557.256 -1.70 CFHT   
57557.257 -1.69 CFHT   
57557.258 -1.71 CFHT   
57557.259 -1.69 CFHT   
57557.259 -1.70 CFHT   
57557.260 -1.71 CFHT   
57559.234 -1.70 CFHT   
57559.235 -1.73 CFHT   
57559.235 -1.74 CFHT   
57559.236 -1.73 CFHT   
57562.236 -1.71 CFHT   
57562.236 -1.72 CFHT   
57562.237 -1.72 CFHT   
57562.237 -1.75 CFHT   
57568.173 -1.63 Lowell 
57568.174 -1.65 Lowell 
57878.579 -1.85 CFHT   
57878.579 -1.85 CFHT   
57878.579 -1.86 CFHT   
57878.580 -1.86 CFHT   
57884.366 -1.85 CFHT   
57887.441 -1.89 CFHT   
57906.406 -1.99 CFHT   
57906.407 -1.97 CFHT   
57906.407 -1.98 CFHT   
57906.407 -1.99 CFHT   
57972.250 -1.93 CFHT   
57972.250 -1.94 CFHT   
57979.333 -1.96 CFHT   
57979.334 -1.98 CFHT   
58295.224 -1.14 Lowell 
58295.226 -1.29 Lowell 
58295.227 -1.30 Lowell 
58296.256 -1.32 Lowell 
58296.257 -1.37 Lowell 


==> anc/datafile3.txt <==
Title: The Large Scale Behaviour in the Disk of \del Scorpii from 2000-2018
Authors: M.W. Suffak, C.E. Jones, C. Tycner, G.W. Henry, A.C. Carciofi, B.C. Mota and A.C. Rubio 
Table: V-band data for delta Sco
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  8 F8.2   ---     MJD     Modified Julian Date
  10- 13 F4.2   mag     V       V-band magnitude
  15- 34 A20    ---     Source  Source of observation
--------------------------------------------------------------------------------
51758.85 1.99 AAVSO                
51760.60 1.91 AAVSO                
51761.73 1.99 AAVSO                
51772.74 2.05 AAVSO                
51780.76 2.08 AAVSO                
51780.76 2.09 AAVSO                
51781.78 2.10 AAVSO                
51785.74 2.11 AAVSO                
51788.74 2.13 AAVSO                
51793.76 2.14 AAVSO                
51796.77 2.15 AAVSO                
51804.76 2.14 AAVSO                
51811.76 2.06 AAVSO                
51812.72 2.04 AAVSO                
51813.73 2.02 AAVSO                
51822.73 1.90 AAVSO                
51824.75 1.88 AAVSO                
51826.75 1.90 AAVSO                
51829.72 1.89 AAVSO                
51832.72 1.92 AAVSO                
52028.33 1.82 AAVSO                
52042.30 1.76 AAVSO                
52056.27 1.87 Carciofi et al. 2006 
52070.20 1.78 AAVSO                
52117.15 1.83 Carciofi et al. 2006 
52123.13 1.81 Carciofi et al. 2006 
52326.47 1.74 AAVSO                
52331.46 1.76 AAVSO                
52356.44 1.74 AAVSO                
52362.40 1.77 Carciofi et al. 2006 
52386.44 1.77 AAVSO                
52440.12 1.77 AAVSO                
52441.97 1.77 AAVSO                
52459.73 1.77 AAVSO                
52460.72 1.76 AAVSO                
52461.11 1.93 AAVSO                
52461.12 1.83 AAVSO                
52461.14 1.80 AAVSO                
52461.15 1.85 AAVSO                
52461.17 1.83 AAVSO                
52462.74 1.77 AAVSO                
52465.73 1.79 AAVSO                
52465.74 1.78 AAVSO                
52465.86 1.79 AAVSO                
52496.13 1.95 Carciofi et al. 2006 
52497.14 1.84 Carciofi et al. 2006 
52657.53 1.67 AAVSO                
52682.48 1.77 AAVSO                
52726.89 1.67 AAVSO                
52727.91 1.68 AAVSO                
52731.87 1.61 AAVSO                
52733.40 1.68 Carciofi et al. 2006 
52736.85 1.64 AAVSO                
52739.83 1.63 AAVSO                
52740.87 1.66 AAVSO                
52749.83 1.66 AAVSO                
52752.82 1.64 AAVSO                
52753.82 1.67 AAVSO                
52754.86 1.67 AAVSO                
52755.81 1.67 AAVSO                
52756.81 1.67 AAVSO                
52760.80 1.69 AAVSO                
52761.79 1.67 AAVSO                
52767.79 1.68 AAVSO                
52771.79 1.67 AAVSO                
52779.25 1.61 Carciofi et al. 2006 
52782.74 1.70 AAVSO                
52784.76 1.71 AAVSO                
52788.74 1.72 AAVSO                
52791.75 1.70 AAVSO                
52795.74 1.73 AAVSO                
52797.73 1.72 AAVSO                
52805.21 1.68 Carciofi et al. 2006 
52806.73 1.70 AAVSO                
52810.74 1.69 AAVSO                
52815.17 1.65 Carciofi et al. 2006 
52815.75 1.67 AAVSO                
52820.73 1.67 AAVSO                
52822.12 1.65 AAVSO                
52833.70 1.67 AAVSO                
52838.71 1.67 AAVSO                
52838.72 1.69 AAVSO                
52838.73 1.70 AAVSO                
52838.73 1.70 AAVSO                
52838.73 1.70 AAVSO                
52838.78 1.70 AAVSO                
52838.79 1.69 AAVSO                
52838.79 1.70 AAVSO                
52838.79 1.70 AAVSO                
52838.79 1.70 AAVSO                
52838.80 1.70 AAVSO                
52838.80 1.70 AAVSO                
52838.80 1.70 AAVSO                
52838.81 1.69 AAVSO                
52838.81 1.69 AAVSO                
52838.81 1.69 AAVSO                
52838.81 1.69 AAVSO                
52838.82 1.68 AAVSO                
52838.82 1.69 AAVSO                
52838.82 1.69 AAVSO                
52838.82 1.69 AAVSO                
52838.84 1.69 AAVSO                
52838.85 1.69 AAVSO                
52838.85 1.69 AAVSO                
52838.85 1.69 AAVSO                
52838.85 1.69 AAVSO                
52838.86 1.69 AAVSO                
52838.86 1.69 AAVSO                
52838.86 1.69 AAVSO                
52838.87 1.70 AAVSO                
52838.87 1.70 AAVSO                
52838.87 1.70 AAVSO                
52838.88 1.70 AAVSO                
52838.88 1.70 AAVSO                
52838.88 1.70 AAVSO                
52843.75 1.70 AAVSO                
52843.76 1.70 AAVSO                
52843.76 1.70 AAVSO                
52843.76 1.70 AAVSO                
52843.76 1.70 AAVSO                
52843.77 1.70 AAVSO                
52843.77 1.70 AAVSO                
52843.77 1.70 AAVSO                
52843.79 1.70 AAVSO                
52843.79 1.70 AAVSO                
52843.79 1.70 AAVSO                
52843.80 1.70 AAVSO                
52843.80 1.70 AAVSO                
52843.80 1.70 AAVSO                
52843.80 1.70 AAVSO                
52843.81 1.70 AAVSO                
52843.81 1.70 AAVSO                
52843.81 1.70 AAVSO                
52843.83 1.70 AAVSO                
52843.83 1.70 AAVSO                
52843.83 1.70 AAVSO                
52843.83 1.70 AAVSO                
52843.83 1.70 AAVSO                
52843.84 1.70 AAVSO                
52843.84 1.70 AAVSO                
52843.84 1.70 AAVSO                
52843.84 1.70 AAVSO                
52843.85 1.70 AAVSO                
52843.85 1.70 AAVSO                
52843.85 1.70 AAVSO                
52843.85 1.70 AAVSO                
52843.87 1.70 AAVSO                
52843.87 1.70 AAVSO                
52843.87 1.70 AAVSO                
52843.87 1.71 AAVSO                
52843.88 1.70 AAVSO                
52843.88 1.70 AAVSO                
52843.88 1.71 AAVSO                
52843.88 1.71 AAVSO                
52843.88 1.71 AAVSO                
52843.89 1.70 AAVSO                
52843.89 1.71 AAVSO                
52843.90 1.70 AAVSO                
52843.91 1.69 AAVSO                
52843.91 1.69 AAVSO                
52843.91 1.70 AAVSO                
52843.91 1.71 AAVSO                
52843.92 1.71 AAVSO                
52843.92 1.72 AAVSO                
52843.92 1.73 AAVSO                
52853.10 1.80 AAVSO                
52861.82 1.72 AAVSO                
52864.09 1.74 AAVSO                
52866.11 1.77 AAVSO                
52871.74 1.74 AAVSO                
52883.81 1.77 AAVSO                
52886.76 1.78 AAVSO                
52892.70 1.77 AAVSO                
52926.72 1.73 AAVSO                
52927.73 1.76 AAVSO                
53035.07 1.77 AAVSO                
53066.46 1.75 AAVSO                
53089.91 1.68 AAVSO                
53091.90 1.65 AAVSO                
53097.90 1.67 AAVSO                
53107.87 1.67 AAVSO                
53113.85 1.69 AAVSO                
53129.83 1.69 AAVSO                
53134.79 1.67 AAVSO                
53150.74 1.67 AAVSO                
53154.76 1.68 AAVSO                
53161.71 1.66 AAVSO                
53162.78 1.69 AAVSO                
53164.72 1.67 AAVSO                
53167.71 1.67 AAVSO                
53168.73 1.68 AAVSO                
53169.70 1.68 AAVSO                
53170.72 1.67 AAVSO                
53172.76 1.68 AAVSO                
53173.73 1.67 AAVSO                
53179.74 1.68 AAVSO                
53180.73 1.69 AAVSO                
53182.70 1.68 AAVSO                
53189.69 1.69 AAVSO                
53194.70 1.69 AAVSO                
53199.73 1.69 AAVSO                
53205.71 1.68 AAVSO                
53216.79 1.69 AAVSO                
53223.82 1.69 AAVSO                
53227.81 1.69 AAVSO                
53237.77 1.69 AAVSO                
53252.77 1.70 AAVSO                
53253.78 1.69 AAVSO                
53255.74 1.69 AAVSO                
53260.77 1.73 AAVSO                
53265.72 1.73 AAVSO                
53265.72 1.73 AAVSO                
53265.72 1.73 AAVSO                
53265.73 1.73 AAVSO                
53265.73 1.73 AAVSO                
53265.73 1.74 AAVSO                
53265.73 1.74 AAVSO                
53265.74 1.73 AAVSO                
53265.74 1.73 AAVSO                
53265.74 1.74 AAVSO                
53265.74 1.74 AAVSO                
53265.75 1.73 AAVSO                
53265.75 1.73 AAVSO                
53267.72 1.71 AAVSO                
53267.72 1.72 AAVSO                
53267.72 1.72 AAVSO                
53267.72 1.73 AAVSO                
53267.73 1.72 AAVSO                
53267.73 1.72 AAVSO                
53267.73 1.72 AAVSO                
53267.73 1.73 AAVSO                
53267.74 1.72 AAVSO                
53267.74 1.73 AAVSO                
53267.74 1.73 AAVSO                
53267.74 1.74 AAVSO                
53267.75 1.71 AAVSO                
53267.75 1.74 AAVSO                
53267.75 1.74 AAVSO                
53267.75 1.74 AAVSO                
53267.76 1.72 AAVSO                
53267.76 1.74 AAVSO                
53267.76 1.74 AAVSO                
53267.77 1.73 AAVSO                
53267.77 1.73 AAVSO                
53267.77 1.73 AAVSO                
53267.77 1.74 AAVSO                
53267.78 1.73 AAVSO                
53274.75 1.72 AAVSO                
53286.75 1.71 AAVSO                
53287.72 1.72 AAVSO                
53407.50 1.78 Carciofi et al. 2006 
53418.04 1.84 AAVSO                
53420.48 1.80 Carciofi et al. 2006 
53434.96 1.87 AAVSO                
53436.03 1.88 AAVSO                
53436.44 1.97 Carciofi et al. 2006 
53446.90 1.84 AAVSO                
53459.86 1.86 AAVSO                
53465.86 1.91 AAVSO                
53471.40 2.00 Carciofi et al. 2006 
53471.88 1.96 AAVSO                
53472.36 2.05 Carciofi et al. 2006 
53477.82 1.96 AAVSO                
53515.74 1.95 AAVSO                
53516.75 2.00 AAVSO                
53517.77 1.99 AAVSO                
53520.77 1.99 AAVSO                
53521.80 1.99 AAVSO                
53522.76 1.98 AAVSO                
53542.13 2.12 AAVSO                
53546.74 2.11 AAVSO                
53550.74 2.12 AAVSO                
53554.72 2.07 AAVSO                
53554.72 2.09 AAVSO                
53554.72 2.18 AAVSO                
53554.72 2.19 AAVSO                
53554.73 2.08 AAVSO                
53554.73 2.10 AAVSO                
53554.73 2.12 AAVSO                
53554.73 2.13 AAVSO                
53554.74 2.13 AAVSO                
53554.74 2.14 AAVSO                
53554.74 2.14 AAVSO                
53554.74 2.15 AAVSO                
53554.75 2.11 AAVSO                
53554.75 2.12 AAVSO                
53554.75 2.12 AAVSO                
53554.75 2.12 AAVSO                
53554.76 2.12 AAVSO                
53554.76 2.13 AAVSO                
53554.76 2.14 AAVSO                
53554.76 2.14 AAVSO                
53554.76 2.15 AAVSO                
53554.77 2.13 AAVSO                
53554.77 2.14 AAVSO                
53554.77 2.14 AAVSO                
53563.12 2.16 AAVSO                
53574.83 2.16 AAVSO                
53588.79 2.14 AAVSO                
53588.82 2.14 AAVSO                
53588.82 2.15 AAVSO                
53588.82 2.15 AAVSO                
53588.82 2.15 AAVSO                
53588.83 2.13 AAVSO                
53588.83 2.14 AAVSO                
53588.83 2.14 AAVSO                
53588.83 2.14 AAVSO                
53588.84 2.14 AAVSO                
53588.84 2.14 AAVSO                
53588.84 2.15 AAVSO                
53588.84 2.15 AAVSO                
53588.85 2.15 AAVSO                
53588.85 2.15 AAVSO                
53588.85 2.15 AAVSO                
53588.85 2.15 AAVSO                
53588.85 2.15 AAVSO                
53588.86 2.14 AAVSO                
53588.86 2.14 AAVSO                
53588.86 2.14 AAVSO                
53588.86 2.16 AAVSO                
53588.88 2.15 AAVSO                
53588.88 2.15 AAVSO                
53588.88 2.16 AAVSO                
53588.88 2.17 AAVSO                
53600.78 2.14 AAVSO                
53603.81 2.17 AAVSO                
53605.76 2.17 AAVSO                
53621.75 2.22 AAVSO                
53640.72 2.24 AAVSO                
53645.73 2.24 AAVSO                
53661.73 2.19 AAVSO                
53775.47 2.19 AAVSO                
53799.97 2.13 AAVSO                
53827.87 2.11 AAVSO                
53830.86 2.11 AAVSO                
53849.84 2.16 AAVSO                
53852.85 2.21 AAVSO                
53858.81 2.16 AAVSO                
53859.84 2.14 AAVSO                
53860.80 2.13 AAVSO                
53861.85 2.15 AAVSO                
53862.82 2.13 AAVSO                
53882.77 1.99 AAVSO                
53888.73 2.05 AAVSO                
53888.73 2.05 AAVSO                
53890.74 2.09 AAVSO                
53892.77 2.10 AAVSO                
53903.73 2.17 AAVSO                
53909.74 2.17 AAVSO                
53911.72 2.18 AAVSO                
53921.73 2.16 AAVSO                
53921.73 2.16 AAVSO                
53929.74 2.15 AAVSO                
53932.71 2.11 AAVSO                
53937.12 2.20 AAVSO                
53939.72 2.16 AAVSO                
53944.80 2.20 AAVSO                
53945.79 2.21 AAVSO                
53946.80 2.21 AAVSO                
53956.74 2.23 AAVSO                
53958.76 2.24 AAVSO                
53959.76 2.23 AAVSO                
53960.76 2.24 AAVSO                
53964.77 2.24 AAVSO                
53966.82 2.23 AAVSO                
53979.79 2.21 AAVSO                
53987.73 2.12 AAVSO                
53988.74 2.12 AAVSO                
53989.77 2.12 AAVSO                
53996.77 2.21 AAVSO                
54001.74 2.24 AAVSO                
54002.76 2.25 AAVSO                
54004.74 2.25 AAVSO                
54012.72 2.27 AAVSO                
54030.73 2.23 AAVSO                
54135.13 2.27 AAVSO                
54148.14 2.40 AAVSO                
54161.05 2.22 AAVSO                
54171.06 2.20 AAVSO                
54173.05 2.00 AAVSO                
54175.07 2.17 AAVSO                
54175.91 2.02 AAVSO                
54175.91 2.02 AAVSO                
54176.91 2.04 AAVSO                
54176.91 2.04 AAVSO                
54179.89 2.07 AAVSO                
54179.89 2.07 AAVSO                
54184.03 2.32 AAVSO                
54186.03 2.02 AAVSO                
54192.03 2.19 AAVSO                
54197.03 2.28 AAVSO                
54199.96 2.24 AAVSO                
54201.89 2.23 AAVSO                
54201.89 2.23 AAVSO                
54202.93 2.28 AAVSO                
54207.93 2.42 AAVSO                
54217.82 2.18 AAVSO                
54217.82 2.18 AAVSO                
54219.79 2.15 AAVSO                
54220.82 2.14 AAVSO                
54220.82 2.14 AAVSO                
54220.97 2.22 AAVSO                
54228.80 2.01 AAVSO                
54228.80 2.01 AAVSO                
54231.79 1.98 AAVSO                
54231.79 1.98 AAVSO                
54232.81 1.99 AAVSO                
54232.81 1.99 AAVSO                
54233.89 2.11 AAVSO                
54234.93 2.14 AAVSO                
54237.83 2.39 AAVSO                
54246.76 2.02 AAVSO                
54246.76 2.02 AAVSO                
54254.82 2.17 AAVSO                
54255.74 2.12 AAVSO                
54261.74 2.16 AAVSO                
54262.78 2.17 AAVSO                
54263.74 2.17 AAVSO                
54266.71 2.19 AAVSO                
54267.82 2.25 AAVSO                
54268.72 2.19 AAVSO                
54269.72 2.19 AAVSO                
54270.70 2.18 AAVSO                
54272.74 2.20 AAVSO                
54276.81 2.15 AAVSO                
54281.75 2.16 AAVSO                
54281.77 2.25 AAVSO                
54288.72 2.11 AAVSO                
54288.77 2.25 AAVSO                
54291.77 2.36 AAVSO                
54295.77 2.31 AAVSO                
54296.70 1.96 AAVSO                
54302.75 2.33 AAVSO                
54307.73 2.16 AAVSO                
54328.75 2.08 AAVSO                
54329.75 2.08 AAVSO                
54330.74 2.09 AAVSO                
54331.75 2.10 AAVSO                
54344.78 2.14 AAVSO                
54357.77 2.05 AAVSO                
54358.77 2.03 AAVSO                
54363.77 1.98 AAVSO                
54567.04 2.12 AAVSO                
54568.04 2.40 AAVSO                
54573.04 2.27 AAVSO                
54581.04 2.27 AAVSO                
54583.04 2.10 AAVSO                
54585.04 2.05 AAVSO                
54589.97 2.03 AAVSO                
54599.00 2.45 AAVSO                
54601.00 2.40 AAVSO                
54608.86 2.46 AAVSO                
54608.92 2.42 AAVSO                
54609.92 2.19 AAVSO                
54611.92 2.40 AAVSO                
54615.78 2.03 AAVSO                
54615.91 2.36 AAVSO                
54619.95 1.80 AAVSO                
54621.78 1.92 AAVSO                
54622.76 1.91 AAVSO                
54623.74 1.90 AAVSO                
54624.76 1.91 AAVSO                
54625.79 1.90 AAVSO                
54626.74 1.89 AAVSO                
54626.88 2.11 AAVSO                
54627.74 1.89 AAVSO                
54627.91 2.19 AAVSO                
54630.72 1.89 AAVSO                
54636.84 1.97 AAVSO                
54637.88 1.87 AAVSO                
54637.95 1.89 AAVSO                
54639.73 1.95 AAVSO                
54639.85 2.11 AAVSO                
54641.72 1.97 AAVSO                
54642.85 2.12 AAVSO                
54643.73 1.98 AAVSO                
54644.85 2.24 AAVSO                
54645.85 2.31 AAVSO                
54646.73 2.02 AAVSO                
54647.73 2.02 AAVSO                
54647.83 2.31 AAVSO                
54656.71 2.08 AAVSO                
54656.73 2.07 AAVSO                
54656.77 2.07 AAVSO                
54657.73 2.08 AAVSO                
54657.76 2.08 AAVSO                
54657.85 2.00 AAVSO                
54658.84 2.30 AAVSO                
54659.84 2.25 AAVSO                
54660.85 1.90 AAVSO                
54666.84 2.17 AAVSO                
54672.84 2.22 AAVSO                
54676.83 2.00 AAVSO                
54680.79 1.87 AAVSO                
54681.80 2.22 AAVSO                
54683.83 2.26 AAVSO                
54689.73 1.86 AAVSO                
54690.79 1.86 AAVSO                
54693.74 1.88 AAVSO                
54697.82 2.60 AAVSO                
54699.75 1.92 AAVSO                
54699.81 2.30 AAVSO                
54700.81 2.44 AAVSO                
54701.81 2.36 AAVSO                
54703.80 2.30 AAVSO                
54704.75 1.96 AAVSO                
54706.75 1.98 AAVSO                
54708.76 1.98 AAVSO                
54710.78 2.00 AAVSO                
54711.73 1.99 AAVSO                
54723.76 2.04 AAVSO                
54726.74 2.04 AAVSO                
54736.73 1.95 AAVSO                
54738.74 1.92 AAVSO                
54861.04 2.08 Fairborn             
54863.03 2.07 Fairborn             
54864.04 2.07 Fairborn             
54865.03 2.04 Fairborn             
54866.03 2.04 Fairborn             
54867.04 2.04 Fairborn             
54868.04 2.03 Fairborn             
54869.02 2.04 Fairborn             
54869.18 2.35 AAVSO                
54872.18 2.40 AAVSO                
54873.16 2.53 AAVSO                
54874.01 1.97 Fairborn             
54874.05 1.96 Fairborn             
54874.17 2.59 AAVSO                
54876.00 1.94 Fairborn             
54876.05 1.93 Fairborn             
54877.00 1.93 Fairborn             
54877.04 1.93 Fairborn             
54877.19 2.50 AAVSO                
54880.14 2.42 AAVSO                
54880.20 2.52 AAVSO                
54881.10 2.52 AAVSO                
54881.99 1.91 Fairborn             
54882.03 1.91 Fairborn             
54885.02 1.93 Fairborn             
54886.99 1.96 Fairborn             
54890.03 1.98 Fairborn             
54890.04 1.98 Fairborn             
54891.98 1.99 Fairborn             
54892.00 1.99 Fairborn             
54898.94 2.02 Fairborn             
54901.12 2.36 AAVSO                
54901.93 2.05 Fairborn             
54901.98 2.05 Fairborn             
54902.15 2.49 AAVSO                
54902.93 2.04 Fairborn             
54902.98 2.05 Fairborn             
54903.95 2.06 Fairborn             
54904.13 2.56 AAVSO                
54904.92 2.06 Fairborn             
54904.97 2.06 Fairborn             
54906.13 2.13 AAVSO                
54908.13 2.52 AAVSO                
54908.94 2.07 Fairborn             
54908.97 2.07 Fairborn             
54909.13 2.45 AAVSO                
54910.13 2.50 AAVSO                
54911.15 2.41 AAVSO                
54911.91 2.09 Fairborn             
54911.95 2.09 Fairborn             
54912.15 2.27 AAVSO                
54914.00 2.08 Fairborn             
54914.02 2.09 Fairborn             
54914.90 2.09 Fairborn             
54914.94 2.10 Fairborn             
54915.03 2.48 AAVSO                
54916.98 2.11 Fairborn             
54917.02 2.10 Fairborn             
54917.98 2.11 Fairborn             
54918.01 2.11 Fairborn             
54918.03 2.51 AAVSO                
54918.97 2.11 Fairborn             
54919.01 2.11 Fairborn             
54920.89 2.10 Fairborn             
54920.93 2.12 Fairborn             
54921.88 2.11 Fairborn             
54921.93 2.11 Fairborn             
54922.89 2.11 Fairborn             
54922.92 2.12 Fairborn             
54923.87 2.10 Fairborn             
54923.94 2.11 Fairborn             
54924.87 2.09 Fairborn             
54924.92 2.09 Fairborn             
54925.91 2.08 Fairborn             
54926.87 2.10 Fairborn             
54928.87 2.05 Fairborn             
54928.90 2.05 Fairborn             
54930.89 2.04 Fairborn             
54930.90 2.05 Fairborn             
54937.88 1.98 Fairborn             
54937.97 1.97 Fairborn             
54938.88 1.96 Fairborn             
54938.89 1.96 Fairborn             
54939.88 1.96 Fairborn             
54939.92 1.96 Fairborn             
54942.87 1.93 Fairborn             
54942.89 1.93 Fairborn             
54943.87 1.93 Fairborn             
54943.88 1.94 Fairborn             
54944.86 1.92 Fairborn             
54944.88 1.93 Fairborn             
54945.86 1.92 Fairborn             
54947.91 1.93 Fairborn             
54948.90 1.92 Fairborn             
54951.85 1.94 Fairborn             
54951.86 1.94 Fairborn             
54952.82 1.95 Fairborn             
54952.86 1.95 Fairborn             
54957.85 1.98 Fairborn             
54957.85 1.99 Fairborn             
54958.84 2.01 Fairborn             
54965.86 2.02 Fairborn             
54966.80 2.06 Fairborn             
54966.88 2.04 Fairborn             
54976.79 2.08 Fairborn             
54977.88 2.08 Fairborn             
54979.78 2.09 Fairborn             
54980.79 2.08 Fairborn             
54981.78 2.10 Fairborn             
54982.78 2.12 Fairborn             
54982.87 2.12 Fairborn             
54985.75 2.13 Fairborn             
54985.84 2.13 Fairborn             
54986.75 2.11 Fairborn             
54997.73 2.10 Fairborn             
54997.83 2.11 Fairborn             
55003.75 2.11 Fairborn             
55003.80 2.11 Fairborn             
55004.75 2.10 Fairborn             
55004.81 2.12 Fairborn             
55006.72 2.10 Fairborn             
55222.05 2.13 Fairborn             
55241.00 2.05 Fairborn             
55242.00 2.06 Fairborn             
55243.00 2.06 Fairborn             
55244.00 2.06 Fairborn             
55244.99 2.09 Fairborn             
55245.99 2.08 Fairborn             
55252.97 2.15 Fairborn             
55253.97 2.15 Fairborn             
55258.95 2.16 Fairborn             
55259.95 2.18 Fairborn             
55274.91 2.17 Fairborn             
55275.91 2.16 Fairborn             
55276.91 2.15 Fairborn             
55280.90 2.14 Fairborn             
55281.89 2.12 Fairborn             
55282.89 2.12 Fairborn             
55284.89 2.10 Fairborn             
55286.01 2.09 Fairborn             
55298.92 1.93 Fairborn             
55311.81 1.86 Fairborn             
55312.81 1.86 Fairborn             
55314.81 1.86 Fairborn             
55320.79 1.88 Fairborn             
55321.79 1.89 Fairborn             
55323.78 1.89 Fairborn             
55324.78 1.90 Fairborn             
55328.77 1.92 Fairborn             
55329.77 1.93 Fairborn             
55332.76 1.94 Fairborn             
55335.75 1.94 Fairborn             
55336.74 1.98 Fairborn             
55337.75 1.98 Fairborn             
55338.74 1.97 Fairborn             
55339.74 1.98 Fairborn             
55340.74 1.97 Fairborn             
55341.73 1.98 Fairborn             
55345.72 1.99 Fairborn             
55346.73 1.97 Fairborn             
55347.72 1.96 Fairborn             
55349.71 1.96 Fairborn             
55350.71 1.93 Fairborn             
55351.72 1.95 Fairborn             
55352.72 1.95 Fairborn             
55353.73 1.93 Fairborn             
55358.73 1.88 Fairborn             
55359.74 1.86 Fairborn             
55360.73 1.85 Fairborn             
55361.73 1.83 Fairborn             
55363.74 1.82 Fairborn             
55364.73 1.81 Fairborn             
55365.73 1.81 Fairborn             
55366.73 1.79 Fairborn             
55368.72 1.78 Fairborn             
55374.73 1.79 Fairborn             
55375.72 1.77 Fairborn             
55376.72 1.78 Fairborn             
55381.72 1.76 Fairborn             
55382.72 1.75 Fairborn             
55383.71 1.77 Fairborn             
55384.76 1.76 Fairborn             
55587.05 1.69 Fairborn             
55588.05 1.71 Fairborn             
55592.04 1.70 Fairborn             
55598.03 1.70 Fairborn             
55599.02 1.69 Fairborn             
55600.02 1.69 Fairborn             
55601.02 1.70 Fairborn             
55602.01 1.70 Fairborn             
55603.01 1.69 Fairborn             
55604.01 1.70 Fairborn             
55605.01 1.70 Fairborn             
55605.05 1.69 Fairborn             
55606.00 1.69 Fairborn             
55608.00 1.69 Fairborn             
55609.00 1.69 Fairborn             
55610.99 1.69 Fairborn             
55611.03 1.70 Fairborn             
55614.98 1.70 Fairborn             
55615.02 1.70 Fairborn             
55621.96 1.71 Fairborn             
55622.00 1.71 Fairborn             
55622.96 1.71 Fairborn             
55623.96 1.70 Fairborn             
55624.96 1.71 Fairborn             
55625.95 1.71 Fairborn             
55629.94 1.71 Fairborn             
55630.94 1.71 Fairborn             
55631.98 1.71 Fairborn             
55632.02 1.71 Fairborn             
55634.93 1.72 Fairborn             
55636.92 1.71 Fairborn             
55636.96 1.71 Fairborn             
55637.92 1.72 Fairborn             
55637.96 1.70 Fairborn             
55638.92 1.71 Fairborn             
55638.96 1.72 Fairborn             
55639.91 1.71 Fairborn             
55639.96 1.71 Fairborn             
55640.91 1.70 Fairborn             
55640.95 1.70 Fairborn             
55646.90 1.70 Fairborn             
55646.94 1.70 Fairborn             
55647.89 1.71 Fairborn             
55647.93 1.70 Fairborn             
55648.89 1.70 Fairborn             
55648.93 1.70 Fairborn             
55649.89 1.70 Fairborn             
55649.93 1.69 Fairborn             
55650.88 1.70 Fairborn             
55652.89 1.69 Fairborn             
55652.92 1.69 Fairborn             
55653.90 1.69 Fairborn             
55653.92 1.69 Fairborn             
55655.91 1.68 Fairborn             
55656.89 1.70 Fairborn             
55656.91 1.69 Fairborn             
55658.90 1.69 Fairborn             
55658.95 1.70 Fairborn             
55659.90 1.69 Fairborn             
55659.96 1.68 Fairborn             
55662.88 1.68 Fairborn             
55662.89 1.69 Fairborn             
55663.85 1.68 Fairborn             
55663.89 1.68 Fairborn             
55664.85 1.69 Fairborn             
55664.90 1.69 Fairborn             
55665.85 1.68 Fairborn             
55665.89 1.68 Fairborn             
55666.84 1.69 Fairborn             
55666.89 1.69 Fairborn             
55667.84 1.68 Fairborn             
55667.88 1.69 Fairborn             
55668.85 1.68 Fairborn             
55668.88 1.68 Fairborn             
55669.87 1.69 Fairborn             
55673.86 1.69 Fairborn             
55673.87 1.70 Fairborn             
55677.86 1.69 Fairborn             
55679.84 1.69 Fairborn             
55679.85 1.68 Fairborn             
55680.84 1.68 Fairborn             
55680.85 1.68 Fairborn             
55681.84 1.70 Fairborn             
55681.85 1.68 Fairborn             
55682.84 1.69 Fairborn             
55682.84 1.69 Fairborn             
55683.84 1.70 Fairborn             
55683.85 1.70 Fairborn             
55684.83 1.69 Fairborn             
55684.84 1.69 Fairborn             
55686.90 1.70 Fairborn             
55687.83 1.70 Fairborn             
55687.88 1.69 Fairborn             
55688.82 1.71 Fairborn             
55688.84 1.69 Fairborn             
55689.78 1.71 Fairborn             
55690.78 1.70 Fairborn             
55691.78 1.69 Fairborn             
55691.81 1.70 Fairborn             
55692.77 1.70 Fairborn             
55692.82 1.70 Fairborn             
55693.77 1.70 Fairborn             
55693.81 1.70 Fairborn             
55694.77 1.70 Fairborn             
55694.81 1.71 Fairborn             
55695.76 1.71 Fairborn             
55695.81 1.71 Fairborn             
55696.80 1.70 Fairborn             
55696.81 1.72 Fairborn             
55701.86 1.72 Fairborn             
55702.77 1.71 Fairborn             
55702.79 1.70 Fairborn             
55703.77 1.71 Fairborn             
55703.78 1.71 Fairborn             
55704.77 1.71 Fairborn             
55704.78 1.71 Fairborn             
55705.77 1.71 Fairborn             
55706.77 1.71 Fairborn             
55706.78 1.71 Fairborn             
55708.77 1.72 Fairborn             
55708.78 1.71 Fairborn             
55709.77 1.71 Fairborn             
55709.78 1.72 Fairborn             
55710.76 1.72 Fairborn             
55712.76 1.71 Fairborn             
55715.75 1.72 Fairborn             
55716.84 1.73 Fairborn             
55718.74 1.74 Fairborn             
55718.76 1.74 Fairborn             
55719.74 1.72 Fairborn             
55720.74 1.72 Fairborn             
55721.74 1.73 Fairborn             
55721.76 1.71 Fairborn             
55722.73 1.72 Fairborn             
55722.75 1.73 Fairborn             
55723.74 1.74 Fairborn             
55724.73 1.73 Fairborn             
55724.75 1.72 Fairborn             
55728.72 1.75 Fairborn             
55735.77 1.71 Fairborn             
55736.69 1.73 Fairborn             
55736.77 1.72 Fairborn             
55737.71 1.72 Fairborn             
55737.77 1.73 Fairborn             
55738.70 1.72 Fairborn             
55739.79 1.71 Fairborn             
55740.73 1.70 Fairborn             
55953.05 1.73 Fairborn             
55954.05 1.73 Fairborn             
55956.04 1.73 Fairborn             
55959.04 1.72 Fairborn             
55960.03 1.74 Fairborn             
55963.03 1.75 Fairborn             
55968.01 1.72 Fairborn             
55968.05 1.71 Fairborn             
55969.01 1.71 Fairborn             
55969.05 1.71 Fairborn             
55971.01 1.72 Fairborn             
55971.04 1.72 Fairborn             
55976.99 1.70 Fairborn             
55977.03 1.70 Fairborn             
55978.03 1.70 Fairborn             
55978.03 1.70 Fairborn             
55978.98 1.70 Fairborn             
55979.99 1.70 Fairborn             
55981.98 1.72 Fairborn             
55982.97 1.71 Fairborn             
55983.98 1.71 Fairborn             
55986.97 1.70 Fairborn             
55987.97 1.72 Fairborn             
55988.96 1.72 Fairborn             
55989.95 1.72 Fairborn             
55990.95 1.70 Fairborn             
55991.95 1.71 Fairborn             
55992.95 1.71 Fairborn             
55992.99 1.71 Fairborn             
55994.94 1.71 Fairborn             
55994.98 1.70 Fairborn             
55995.94 1.71 Fairborn             
55997.00 1.72 Fairborn             
55998.01 1.71 Fairborn             
56002.00 1.71 Fairborn             
56002.94 1.70 Fairborn             
56003.92 1.72 Fairborn             
56003.97 1.72 Fairborn             
56007.99 1.71 Fairborn             
56008.90 1.72 Fairborn             
56008.94 1.72 Fairborn             
56010.00 1.72 Fairborn             
56010.90 1.72 Fairborn             
56011.90 1.74 Fairborn             
56012.93 1.74 Fairborn             
56013.00 1.73 Fairborn             
56013.93 1.72 Fairborn             
56013.93 1.72 Fairborn             
56014.89 1.71 Fairborn             
56014.93 1.73 Fairborn             
56015.97 1.73 Fairborn             
56016.01 1.72 Fairborn             
56016.88 1.73 Fairborn             
56016.93 1.72 Fairborn             
56017.88 1.72 Fairborn             
56017.93 1.73 Fairborn             
56018.96 1.73 Fairborn             
56019.00 1.72 Fairborn             
56019.87 1.76 Fairborn             
56019.91 1.73 Fairborn             
56020.91 1.73 Fairborn             
56021.91 1.73 Fairborn             
56021.93 1.73 Fairborn             
56023.86 1.74 Fairborn             
56025.86 1.74 Fairborn             
56030.89 1.75 Fairborn             
56033.86 1.76 Fairborn             
56033.88 1.75 Fairborn             
56034.92 1.75 Fairborn             
56034.96 1.75 Fairborn             
56035.83 1.73 Fairborn             
56035.87 1.74 Fairborn             
56036.87 1.73 Fairborn             
56036.90 1.75 Fairborn             
56037.92 1.74 Fairborn             
56037.96 1.74 Fairborn             
56038.98 1.74 Fairborn             
56039.86 1.74 Fairborn             
56040.92 1.76 Fairborn             
56041.86 1.72 Fairborn             
56041.88 1.73 Fairborn             
56044.85 1.73 Fairborn             
56044.89 1.72 Fairborn             
56045.89 1.72 Fairborn             
56045.93 1.73 Fairborn             
56046.80 1.73 Fairborn             
56046.85 1.73 Fairborn             
56047.80 1.74 Fairborn             
56047.84 1.74 Fairborn             
56048.88 1.72 Fairborn             
56048.92 1.72 Fairborn             
56049.87 1.74 Fairborn             
56049.92 1.73 Fairborn             
56051.83 1.74 Fairborn             
56052.79 1.74 Fairborn             
56052.83 1.72 Fairborn             
56056.83 1.73 Fairborn             
56056.87 1.72 Fairborn             
56058.81 1.73 Fairborn             
56058.86 1.72 Fairborn             
56059.85 1.72 Fairborn             
56059.89 1.73 Fairborn             
56060.81 1.73 Fairborn             
56060.86 1.73 Fairborn             
56061.81 1.72 Fairborn             
56061.86 1.72 Fairborn             
56062.80 1.72 Fairborn             
56062.86 1.73 Fairborn             
56063.80 1.72 Fairborn             
56063.86 1.73 Fairborn             
56064.80 1.73 Fairborn             
56064.86 1.73 Fairborn             
56065.80 1.73 Fairborn             
56065.85 1.73 Fairborn             
56066.86 1.71 Fairborn             
56067.83 1.72 Fairborn             
56067.87 1.72 Fairborn             
56068.79 1.71 Fairborn             
56068.85 1.72 Fairborn             
56069.78 1.72 Fairborn             
56069.85 1.73 Fairborn             
56070.80 1.71 Fairborn             
56070.86 1.73 Fairborn             
56071.83 1.71 Fairborn             
56072.84 1.72 Fairborn             
56073.78 1.72 Fairborn             
56073.83 1.71 Fairborn             
56074.78 1.71 Fairborn             
56074.84 1.71 Fairborn             
56075.81 1.71 Fairborn             
56075.85 1.73 Fairborn             
56076.80 1.72 Fairborn             
56076.84 1.72 Fairborn             
56077.76 1.71 Fairborn             
56077.78 1.71 Fairborn             
56078.76 1.71 Fairborn             
56078.80 1.73 Fairborn             
56083.75 1.71 Fairborn             
56083.82 1.71 Fairborn             
56084.74 1.71 Fairborn             
56084.82 1.72 Fairborn             
56086.74 1.71 Fairborn             
56086.82 1.72 Fairborn             
56087.74 1.72 Fairborn             
56087.82 1.73 Fairborn             
56093.73 1.71 Fairborn             
56093.79 1.73 Fairborn             
56096.71 1.72 Fairborn             
56096.80 1.72 Fairborn             
56097.78 1.73 Fairborn             
56100.78 1.74 Fairborn             
56101.81 1.76 Fairborn             
56335.01 1.74 Fairborn             
56335.05 1.73 Fairborn             
56340.99 1.74 Fairborn             
56341.03 1.74 Fairborn             
56346.97 1.73 Fairborn             
56347.97 1.73 Fairborn             
56348.01 1.73 Fairborn             
56348.97 1.73 Fairborn             
56349.01 1.73 Fairborn             
56349.97 1.73 Fairborn             
56350.01 1.74 Fairborn             
56351.01 1.73 Fairborn             
56352.00 1.73 Fairborn             
56352.96 1.72 Fairborn             
56353.00 1.73 Fairborn             
56362.97 1.73 Fairborn             
56363.93 1.72 Fairborn             
56363.97 1.72 Fairborn             
56364.93 1.73 Fairborn             
56365.97 1.73 Fairborn             
56366.96 1.73 Fairborn             
56368.96 1.72 Fairborn             
56369.96 1.73 Fairborn             
56374.95 1.73 Fairborn             
56375.90 1.73 Fairborn             
56375.94 1.73 Fairborn             
56376.90 1.72 Fairborn             
56376.94 1.73 Fairborn             
56384.88 1.73 Fairborn             
56384.92 1.73 Fairborn             
56385.91 1.73 Fairborn             
56386.91 1.72 Fairborn             
56388.90 1.73 Fairborn             
56389.86 1.73 Fairborn             
56389.91 1.73 Fairborn             
56390.90 1.72 Fairborn             
56392.86 1.74 Fairborn             
56392.90 1.74 Fairborn             
56393.85 1.73 Fairborn             
56393.90 1.73 Fairborn             
56395.85 1.72 Fairborn             
56395.89 1.74 Fairborn             
56396.89 1.73 Fairborn             
56397.84 1.75 Fairborn             
56397.88 1.73 Fairborn             
56399.84 1.74 Fairborn             
56399.88 1.73 Fairborn             
56400.83 1.74 Fairborn             
56400.88 1.74 Fairborn             
56401.83 1.73 Fairborn             
56401.87 1.75 Fairborn             
56402.83 1.73 Fairborn             
56402.87 1.73 Fairborn             
56412.80 1.73 Fairborn             
56412.84 1.73 Fairborn             
56413.80 1.75 Fairborn             
56414.80 1.73 Fairborn             
56414.84 1.74 Fairborn             
56415.79 1.73 Fairborn             
56415.83 1.74 Fairborn             
56424.81 1.75 Fairborn             
56424.86 1.75 Fairborn             
56426.77 1.74 Fairborn             
56439.77 1.76 Fairborn             
56439.79 1.77 Fairborn             
56440.81 1.76 Fairborn             
56441.76 1.75 Fairborn             
56441.80 1.75 Fairborn             
56443.76 1.74 Fairborn             
56443.80 1.74 Fairborn             
56444.76 1.75 Fairborn             
56444.79 1.76 Fairborn             
56446.75 1.75 Fairborn             
56446.80 1.77 Fairborn             
56447.75 1.73 Fairborn             
56447.79 1.74 Fairborn             
56448.79 1.75 Fairborn             
56449.74 1.75 Fairborn             
56449.80 1.74 Fairborn             
56450.74 1.74 Fairborn             
56450.79 1.74 Fairborn             
56451.80 1.74 Fairborn             
56453.80 1.74 Fairborn             
56454.73 1.72 Fairborn             
56454.80 1.74 Fairborn             
56455.73 1.74 Fairborn             
56455.79 1.73 Fairborn             
56456.72 1.74 Fairborn             
56456.79 1.75 Fairborn             
56457.72 1.76 Fairborn             
56459.71 1.75 Fairborn             
56459.78 1.76 Fairborn             
56460.71 1.75 Fairborn             
56460.78 1.76 Fairborn             
56461.71 1.76 Fairborn             
56461.77 1.76 Fairborn             
56462.77 1.77 Fairborn             
56466.69 1.76 Fairborn             
56466.77 1.78 Fairborn             
56468.69 1.77 Fairborn             
56469.69 1.77 Fairborn             
56469.77 1.77 Fairborn             
56470.69 1.76 Fairborn             
56470.77 1.77 Fairborn             
56687.05 1.68 Fairborn             
56698.01 1.66 Fairborn             
56699.05 1.69 Fairborn             
56702.00 1.70 Fairborn             
56708.03 1.69 Fairborn             
56715.97 1.70 Fairborn             
56716.01 1.71 Fairborn             
56728.93 1.69 Fairborn             
56729.93 1.70 Fairborn             
56730.97 1.69 Fairborn             
56731.92 1.70 Fairborn             
56732.92 1.70 Fairborn             
56734.92 1.68 Fairborn             
56739.90 1.69 Fairborn             
56739.94 1.69 Fairborn             
56740.94 1.69 Fairborn             
56741.90 1.69 Fairborn             
56741.94 1.68 Fairborn             
56742.90 1.69 Fairborn             
56742.93 1.69 Fairborn             
56744.89 1.70 Fairborn             
56744.93 1.68 Fairborn             
56745.93 1.67 Fairborn             
56746.89 1.70 Fairborn             
56747.88 1.69 Fairborn             
56747.92 1.68 Fairborn             
56748.92 1.68 Fairborn             
56749.88 1.68 Fairborn             
56749.92 1.68 Fairborn             
56750.88 1.68 Fairborn             
56751.91 1.69 Fairborn             
56752.87 1.68 Fairborn             
56752.91 1.68 Fairborn             
56753.86 1.69 Fairborn             
56753.91 1.69 Fairborn             
56754.90 1.69 Fairborn             
56755.86 1.68 Fairborn             
56755.90 1.69 Fairborn             
56762.88 1.67 Fairborn             
56762.90 1.67 Fairborn             
56768.83 1.70 Fairborn             
56768.87 1.69 Fairborn             
56769.82 1.68 Fairborn             
56769.87 1.69 Fairborn             
56771.82 1.69 Fairborn             
56771.86 1.69 Fairborn             
56772.82 1.69 Fairborn             
56772.85 1.68 Fairborn             
56775.81 1.68 Fairborn             
56775.85 1.69 Fairborn             
56776.80 1.69 Fairborn             
56776.85 1.69 Fairborn             
56777.90 1.70 Fairborn             
56777.94 1.70 Fairborn             
56778.90 1.72 Fairborn             
56778.93 1.73 Fairborn             
56779.89 1.70 Fairborn             
56779.93 1.70 Fairborn             
56780.79 1.69 Fairborn             
56780.83 1.69 Fairborn             
56783.79 1.71 Fairborn             
56783.83 1.70 Fairborn             
56795.75 1.70 Fairborn             
56795.80 1.69 Fairborn             
56798.74 1.69 Fairborn             
56798.79 1.69 Fairborn             
56799.74 1.67 Fairborn             
56799.79 1.69 Fairborn             
56800.74 1.71 Fairborn             
56800.79 1.69 Fairborn             
56801.74 1.68 Fairborn             
56801.78 1.69 Fairborn             
56802.78 1.69 Fairborn             
56802.81 1.68 Fairborn             
56803.73 1.70 Fairborn             
56803.78 1.70 Fairborn             
56804.73 1.68 Fairborn             
56807.72 1.68 Fairborn             
56807.77 1.70 Fairborn             
56808.72 1.69 Fairborn             
56808.77 1.70 Fairborn             
56809.72 1.69 Fairborn             
56810.71 1.68 Fairborn             
56810.76 1.68 Fairborn             
56812.76 1.69 Fairborn             
56812.80 1.68 Fairborn             
56813.70 1.69 Fairborn             
56814.75 1.70 Fairborn             
56815.70 1.69 Fairborn             
56815.74 1.69 Fairborn             
56816.69 1.69 Fairborn             
56816.74 1.69 Fairborn             
56817.69 1.69 Fairborn             
56817.74 1.68 Fairborn             
56818.69 1.67 Fairborn             
56818.73 1.69 Fairborn             
56822.70 1.69 Fairborn             
56822.73 1.69 Fairborn             
56823.70 1.70 Fairborn             
56823.73 1.69 Fairborn             
56824.70 1.69 Fairborn             
56824.72 1.67 Fairborn             
56825.70 1.68 Fairborn             
56826.73 1.70 Fairborn             
56826.78 1.67 Fairborn             
56827.70 1.67 Fairborn             
56828.70 1.68 Fairborn             
56828.74 1.70 Fairborn             
56829.77 1.69 Fairborn             
56831.70 1.68 Fairborn             
56832.70 1.70 Fairborn             
56832.74 1.68 Fairborn             
56833.71 1.69 Fairborn             
56833.77 1.68 Fairborn             
56834.72 1.69 Fairborn             
56834.77 1.69 Fairborn             
56836.72 1.70 Fairborn             
56836.76 1.70 Fairborn             
56837.72 1.68 Fairborn             
56837.76 1.69 Fairborn             
56838.72 1.70 Fairborn             
56838.76 1.69 Fairborn             
56839.72 1.68 Fairborn             
56839.76 1.68 Fairborn             
56840.72 1.68 Fairborn             
56840.75 1.68 Fairborn             
57058.03 1.70 Fairborn             
57059.03 1.69 Fairborn             
57061.02 1.68 Fairborn             
57062.01 1.70 Fairborn             
57063.01 1.70 Fairborn             
57064.01 1.69 Fairborn             
57071.99 1.69 Fairborn             
57086.96 1.69 Fairborn             
57087.01 1.69 Fairborn             
57087.95 1.68 Fairborn             
57088.00 1.69 Fairborn             
57088.95 1.68 Fairborn             
57089.95 1.69 Fairborn             
57090.00 1.69 Fairborn             
57090.94 1.69 Fairborn             
57091.00 1.69 Fairborn             
57095.93 1.69 Fairborn             
57103.91 1.70 Fairborn             
57103.96 1.70 Fairborn             
57108.90 1.70 Fairborn             
57108.95 1.70 Fairborn             
57109.95 1.69 Fairborn             
57113.89 1.70 Fairborn             
57113.94 1.69 Fairborn             
57114.93 1.69 Fairborn             
57115.88 1.67 Fairborn             
57115.93 1.67 Fairborn             
57118.92 1.69 Fairborn             
57122.85 1.69 Fairborn             
57122.91 1.69 Fairborn             
57123.86 1.69 Fairborn             
57123.91 1.69 Fairborn             
57126.91 1.69 Fairborn             
57126.95 1.69 Fairborn             
57127.91 1.68 Fairborn             
57127.94 1.70 Fairborn             
57128.84 1.69 Fairborn             
57128.89 1.69 Fairborn             
57129.84 1.68 Fairborn             
57129.89 1.70 Fairborn             
57130.83 1.70 Fairborn             
57130.89 1.70 Fairborn             
57131.85 1.69 Fairborn             
57132.84 1.70 Fairborn             
57132.89 1.70 Fairborn             
57133.83 1.70 Fairborn             
57133.88 1.69 Fairborn             
57134.88 1.69 Fairborn             
57135.89 1.69 Fairborn             
57135.92 1.70 Fairborn             
57137.83 1.70 Fairborn             
57137.87 1.69 Fairborn             
57139.82 1.70 Fairborn             
57139.87 1.70 Fairborn             
57140.86 1.71 Fairborn             
57141.82 1.69 Fairborn             
57141.86 1.69 Fairborn             
57142.81 1.68 Fairborn             
57142.85 1.69 Fairborn             
57143.81 1.70 Fairborn             
57145.87 1.71 Fairborn             
57145.90 1.69 Fairborn             
57150.79 1.70 Fairborn             
57150.84 1.70 Fairborn             
57151.78 1.70 Fairborn             
57152.78 1.70 Fairborn             
57152.83 1.69 Fairborn             
57153.79 1.70 Fairborn             
57153.82 1.69 Fairborn             
57160.75 1.70 Fairborn             
57161.81 1.69 Fairborn             
57166.75 1.70 Fairborn             
57166.79 1.70 Fairborn             
57167.75 1.71 Fairborn             
57167.79 1.70 Fairborn             
57169.73 1.71 Fairborn             
57169.78 1.71 Fairborn             
57170.73 1.69 Fairborn             
57170.78 1.71 Fairborn             
57171.72 1.70 Fairborn             
57171.78 1.70 Fairborn             
57172.72 1.72 Fairborn             
57172.78 1.71 Fairborn             
57173.72 1.72 Fairborn             
57177.71 1.71 Fairborn             
57184.69 1.69 Fairborn             
57184.74 1.70 Fairborn             
57186.69 1.70 Fairborn             
57186.73 1.70 Fairborn             
57187.68 1.70 Fairborn             
57188.68 1.70 Fairborn             
57188.73 1.70 Fairborn             
57189.76 1.70 Fairborn             
57190.76 1.71 Fairborn             
57192.72 1.70 Fairborn             
57193.69 1.71 Fairborn             
57193.72 1.69 Fairborn             
57194.69 1.69 Fairborn             
57194.72 1.71 Fairborn             
57416.05 1.69 Fairborn             
57423.04 1.69 Fairborn             
57425.02 1.69 Fairborn             
57428.01 1.68 Fairborn             
57429.01 1.68 Fairborn             
57430.02 1.69 Fairborn             
57431.01 1.67 Fairborn             
57435.00 1.68 Fairborn             
57436.00 1.68 Fairborn             
57440.98 1.68 Fairborn             
57441.04 1.68 Fairborn             
57441.98 1.69 Fairborn             
57442.03 1.68 Fairborn             
57443.97 1.69 Fairborn             
57444.03 1.68 Fairborn             
57444.97 1.67 Fairborn             
57445.03 1.69 Fairborn             
57445.97 1.67 Fairborn             
57446.02 1.68 Fairborn             
57451.01 1.70 Fairborn             
57457.93 1.68 Fairborn             
57457.99 1.69 Fairborn             
57458.98 1.69 Fairborn             
57459.95 1.70 Fairborn             
57459.99 1.68 Fairborn             
57460.93 1.69 Fairborn             
57460.98 1.69 Fairborn             
57461.92 1.69 Fairborn             
57461.98 1.69 Fairborn             
57462.93 1.69 Fairborn             
57462.98 1.68 Fairborn             
57463.99 1.69 Fairborn             
57464.03 1.69 Fairborn             
57464.98 1.69 Fairborn             
57465.02 1.69 Fairborn             
57465.92 1.69 Fairborn             
57465.97 1.69 Fairborn             
57466.91 1.70 Fairborn             
57466.97 1.69 Fairborn             
57467.92 1.69 Fairborn             
57467.97 1.69 Fairborn             
57468.91 1.70 Fairborn             
57468.96 1.70 Fairborn             
57470.91 1.69 Fairborn             
57470.96 1.69 Fairborn             
57471.90 1.69 Fairborn             
57471.96 1.69 Fairborn             
57472.90 1.69 Fairborn             
57472.95 1.68 Fairborn             
57473.97 1.70 Fairborn             
57479.88 1.69 Fairborn             
57479.94 1.69 Fairborn             
57480.88 1.68 Fairborn             
57481.94 1.69 Fairborn             
57481.98 1.69 Fairborn             
57482.93 1.68 Fairborn             
57482.98 1.69 Fairborn             
57491.91 1.69 Fairborn             
57491.95 1.68 Fairborn             
57492.95 1.68 Fairborn             
57493.85 1.68 Fairborn             
57493.90 1.68 Fairborn             
57494.90 1.69 Fairborn             
57494.94 1.68 Fairborn             
57495.84 1.69 Fairborn             
57495.89 1.68 Fairborn             
57496.84 1.69 Fairborn             
57496.89 1.69 Fairborn             
57497.89 1.68 Fairborn             
57498.83 1.67 Fairborn             
57498.88 1.68 Fairborn             
57499.88 1.68 Fairborn             
57504.92 1.69 Fairborn             
57505.81 1.68 Fairborn             
57505.86 1.67 Fairborn             
57507.80 1.67 Fairborn             
57507.85 1.67 Fairborn             
57508.81 1.68 Fairborn             
57508.86 1.68 Fairborn             
57509.85 1.68 Fairborn             
57510.86 1.68 Fairborn             
57510.90 1.69 Fairborn             
57511.80 1.67 Fairborn             
57511.85 1.68 Fairborn             
57514.78 1.68 Fairborn             
57514.84 1.68 Fairborn             
57515.78 1.68 Fairborn             
57515.83 1.68 Fairborn             
57517.77 1.68 Fairborn             
57517.83 1.68 Fairborn             
57518.84 1.68 Fairborn             
57518.88 1.68 Fairborn             
57521.77 1.68 Fairborn             
57521.82 1.69 Fairborn             
57525.77 1.68 Fairborn             
57526.76 1.71 Fairborn             
57526.80 1.69 Fairborn             
57527.79 1.69 Fairborn             
57527.80 1.69 Fairborn             
57528.80 1.69 Fairborn             
57532.73 1.70 Fairborn             
57532.79 1.69 Fairborn             
57533.73 1.70 Fairborn             
57533.79 1.69 Fairborn             
57535.78 1.68 Fairborn             
57536.78 1.69 Fairborn             
57537.73 1.69 Fairborn             
57537.77 1.69 Fairborn             
57538.72 1.68 Fairborn             
57538.78 1.69 Fairborn             
57539.72 1.69 Fairborn             
57539.77 1.69 Fairborn             
57542.71 1.69 Fairborn             
57542.76 1.68 Fairborn             
57546.70 1.69 Fairborn             
57546.75 1.69 Fairborn             
57547.70 1.69 Fairborn             
57547.75 1.68 Fairborn             
57552.68 1.69 Fairborn             
57552.73 1.68 Fairborn             
57553.69 1.69 Fairborn             
57553.73 1.68 Fairborn             
57554.67 1.67 Fairborn             
57554.73 1.68 Fairborn             
57555.73 1.68 Fairborn             
57780.05 1.68 Fairborn             
57781.05 1.70 Fairborn             
57782.04 1.67 Fairborn             
57783.05 1.69 Fairborn             
57784.05 1.68 Fairborn             
57785.04 1.69 Fairborn             
57786.03 1.68 Fairborn             
57793.02 1.68 Fairborn             
57794.01 1.67 Fairborn             
57796.01 1.68 Fairborn             
57800.99 1.66 Fairborn             
57801.05 1.68 Fairborn             
57805.98 1.68 Fairborn             
57806.03 1.68 Fairborn             
57806.98 1.68 Fairborn             
57807.03 1.68 Fairborn             
57808.03 1.68 Fairborn             
57808.98 1.67 Fairborn             
57809.03 1.67 Fairborn             
57809.98 1.68 Fairborn             
57810.03 1.67 Fairborn             
57813.96 1.68 Fairborn             
57814.02 1.70 Fairborn             
57814.96 1.68 Fairborn             
57815.01 1.68 Fairborn             
57819.94 1.68 Fairborn             
57820.00 1.68 Fairborn             
57820.95 1.67 Fairborn             
57821.00 1.67 Fairborn             
57821.94 1.69 Fairborn             
57821.99 1.68 Fairborn             
57822.94 1.66 Fairborn             
57822.99 1.67 Fairborn             
57823.93 1.69 Fairborn             
57824.93 1.67 Fairborn             
57824.99 1.68 Fairborn             
57825.94 1.66 Fairborn             
57825.99 1.69 Fairborn             
57826.92 1.67 Fairborn             
57826.98 1.68 Fairborn             
57832.91 1.67 Fairborn             
57832.97 1.68 Fairborn             
57833.91 1.66 Fairborn             
57833.96 1.68 Fairborn             
57834.91 1.69 Fairborn             
57834.96 1.67 Fairborn             
57835.90 1.67 Fairborn             
57836.90 1.68 Fairborn             
57836.96 1.68 Fairborn             
57837.90 1.69 Fairborn             
57837.95 1.69 Fairborn             
57839.89 1.68 Fairborn             
57839.95 1.67 Fairborn             
57841.89 1.68 Fairborn             
57841.94 1.69 Fairborn             
57842.89 1.69 Fairborn             
57842.94 1.68 Fairborn             
57843.88 1.70 Fairborn             
57844.88 1.68 Fairborn             
57844.93 1.68 Fairborn             
57846.87 1.69 Fairborn             
57846.93 1.68 Fairborn             
57847.87 1.68 Fairborn             
57847.93 1.68 Fairborn             
57848.87 1.68 Fairborn             
57848.92 1.69 Fairborn             
57849.87 1.69 Fairborn             
57850.92 1.68 Fairborn             
57851.86 1.69 Fairborn             
57851.91 1.68 Fairborn             
57852.86 1.68 Fairborn             
57852.91 1.69 Fairborn             
57854.85 1.68 Fairborn             
57854.91 1.68 Fairborn             
57855.85 1.68 Fairborn             
57855.90 1.68 Fairborn             
57859.90 1.68 Fairborn             
57862.84 1.68 Fairborn             
57862.89 1.68 Fairborn             
57863.88 1.68 Fairborn             
57864.88 1.69 Fairborn             
57865.83 1.68 Fairborn             
57865.88 1.68 Fairborn             
57866.83 1.68 Fairborn             
57866.88 1.68 Fairborn             
57867.82 1.68 Fairborn             
57867.87 1.68 Fairborn             
57873.80 1.70 Fairborn             
57873.85 1.69 Fairborn             
57874.83 1.68 Fairborn             
57874.85 1.68 Fairborn             
57876.79 1.68 Fairborn             
57876.84 1.68 Fairborn             
57877.79 1.69 Fairborn             
57877.85 1.68 Fairborn             
57878.79 1.67 Fairborn             
57878.84 1.68 Fairborn             
57879.84 1.67 Fairborn             
57879.85 1.67 Fairborn             
57880.79 1.68 Fairborn             
57880.84 1.69 Fairborn             
57887.76 1.69 Fairborn             
57887.82 1.70 Fairborn             
57888.77 1.69 Fairborn             
57888.81 1.69 Fairborn             
57889.76 1.68 Fairborn             
57889.81 1.68 Fairborn             
57891.75 1.68 Fairborn             
57892.76 1.69 Fairborn             
57892.80 1.68 Fairborn             
57893.74 1.70 Fairborn             
57893.80 1.69 Fairborn             
57894.75 1.68 Fairborn             
57894.80 1.68 Fairborn             
57895.74 1.68 Fairborn             
57895.79 1.69 Fairborn             
57897.73 1.66 Fairborn             
57897.79 1.68 Fairborn             
57900.73 1.68 Fairborn             
57900.79 1.67 Fairborn             
57901.72 1.70 Fairborn             
57901.78 1.70 Fairborn             
57907.71 1.70 Fairborn             
57907.76 1.67 Fairborn             
57909.70 1.67 Fairborn             
57909.76 1.69 Fairborn             
57910.75 1.65 Fairborn             
57914.70 1.69 Fairborn             
57914.75 1.67 Fairborn             
57915.69 1.69 Fairborn             
57916.69 1.68 Fairborn             
57916.74 1.72 Fairborn             
57917.68 1.69 Fairborn             
57917.74 1.70 Fairborn             
57918.69 1.67 Fairborn             
57918.73 1.68 Fairborn             
57921.68 1.69 Fairborn             
57921.72 1.68 Fairborn             
57922.68 1.69 Fairborn             
57922.72 1.69 Fairborn             
57934.69 1.68 Fairborn             
57934.70 1.69 Fairborn             
57935.66 1.68 Fairborn             
57936.66 1.68 Fairborn             
58222.85 1.68 Fairborn             
58222.90 1.65 Fairborn             
58223.84 1.66 Fairborn             
58223.90 1.65 Fairborn             
58224.90 1.65 Fairborn             
58226.84 1.67 Fairborn             
58227.83 1.67 Fairborn             
58227.89 1.68 Fairborn             
58229.83 1.67 Fairborn             
58234.87 1.67 Fairborn             
58236.86 1.67 Fairborn             
58237.81 1.66 Fairborn             
58237.86 1.66 Fairborn             
58242.85 1.67 Fairborn             
58243.80 1.66 Fairborn             
58246.79 1.66 Fairborn             
58246.84 1.67 Fairborn             
58247.78 1.68 Fairborn             
58247.83 1.65 Fairborn             
58248.77 1.66 Fairborn             
58248.83 1.66 Fairborn             
58250.78 1.66 Fairborn             
58250.83 1.66 Fairborn             
58252.82 1.66 Fairborn             
58254.76 1.66 Fairborn             
58255.76 1.65 Fairborn             
58256.81 1.65 Fairborn             
58257.76 1.67 Fairborn             
58258.76 1.65 Fairborn             
58258.80 1.65 Fairborn             
58259.80 1.66 Fairborn             
58260.74 1.66 Fairborn             
58262.74 1.65 Fairborn             
58262.79 1.64 Fairborn             
58270.71 1.66 Fairborn             
58270.77 1.65 Fairborn             
58272.77 1.64 Fairborn             
58273.71 1.63 Fairborn             
58273.76 1.64 Fairborn             
58274.70 1.65 Fairborn             
58274.76 1.64 Fairborn             
58275.76 1.64 Fairborn             
58276.70 1.67 Fairborn             
58276.76 1.65 Fairborn             
58277.75 1.65 Fairborn             
58280.69 1.64 Fairborn             
58280.74 1.64 Fairborn             
58281.69 1.64 Fairborn             
58281.74 1.65 Fairborn             
58287.72 1.66 Fairborn             
58289.67 1.65 Fairborn             
58289.71 1.66 Fairborn             
58290.67 1.65 Fairborn             
58290.71 1.66 Fairborn             
58292.66 1.66 Fairborn             
58565.90 1.65 Fairborn             
58565.96 1.65 Fairborn             
58570.95 1.65 Fairborn             
58571.89 1.64 Fairborn             
58571.94 1.65 Fairborn             
58573.93 1.65 Fairborn             
58576.87 1.64 Fairborn             
58580.87 1.66 Fairborn             
58580.92 1.66 Fairborn             
58581.86 1.65 Fairborn             
58581.92 1.65 Fairborn             
58582.86 1.65 Fairborn             
58582.91 1.63 Fairborn             
58584.85 1.64 Fairborn             
58584.91 1.64 Fairborn             
58587.85 1.64 Fairborn             
58587.90 1.65 Fairborn             
58589.84 1.64 Fairborn             
58589.90 1.64 Fairborn             
58591.83 1.64 Fairborn             
58591.89 1.65 Fairborn             
58592.83 1.64 Fairborn             
58592.89 1.63 Fairborn             
58597.82 1.65 Fairborn             
58598.82 1.64 Fairborn             
58598.87 1.64 Fairborn             
58599.86 1.64 Fairborn             
58600.81 1.64 Fairborn             
58600.86 1.64 Fairborn             
58601.86 1.64 Fairborn             
58602.81 1.64 Fairborn             
58604.80 1.64 Fairborn             
58604.86 1.64 Fairborn             
58605.80 1.63 Fairborn             
58605.85 1.65 Fairborn             
58606.80 1.63 Fairborn             
58606.85 1.64 Fairborn             
58607.84 1.65 Fairborn             
58608.79 1.64 Fairborn             
58608.84 1.66 Fairborn             
58609.79 1.62 Fairborn             
58611.78 1.65 Fairborn             
58611.84 1.64 Fairborn             
58612.78 1.65 Fairborn             
58612.84 1.64 Fairborn             
58614.77 1.64 Fairborn             
58614.83 1.65 Fairborn             
58617.77 1.64 Fairborn             
58617.82 1.64 Fairborn             
58618.76 1.63 Fairborn             
58618.81 1.64 Fairborn             
58619.82 1.63 Fairborn             
58620.76 1.62 Fairborn             
58639.71 1.64 Fairborn             
58639.76 1.64 Fairborn             
58640.70 1.65 Fairborn             
58640.75 1.64 Fairborn             
58641.76 1.66 Fairborn             
58643.69 1.64 Fairborn             
58643.75 1.65 Fairborn             
58654.71 1.63 Fairborn             
58654.72 1.64 Fairborn             
58655.71 1.64 Fairborn             
58655.73 1.64 Fairborn             
58656.70 1.65 Fairborn             
58656.71 1.65 Fairborn             

